A Spiking Neural Model of the Mental Lexicon: Representations, Similarity Structure, and Associative Retrieval in Perception and Production

A neural account of lexical access requires an explicit distinction between the structure of lexical representations, the associations linking representational levels, and the activity generated during retrieval. This paper specifies a spiking neural implementation of the mental lexicon within the Neural Engineering Framework and Semantic Pointer Architecture. Conceptual and phonological form representations are constructed recursively from relational graphs, whereas lemma representations provide independent lexical identities. The implementation contains 613 lexical entries and supports two directed processing pathways: perception maps a phonological form to its associated concept via a lemma, whereas production maps a concept to its associated phonological form via a lemma. Each pathway combines two associative-memory variants, winner-take-all (WTA) selection (competition) and thresholded transfer, and uses 199,400 leaky integrate-and-fire neurons. We formalize within-level similarity, cross-level associative retrieval, and the interpretation of decoded activity. Simulations show successful retrieval of eight selected words from the lexicon in both processing directions, with retrieval evaluated against all 613 lexical entries. These simulations use complete phonological forms as input for perception and complete concepts as input for production, illustrating lexical retrieval through the corresponding processing pathways. This paper provides a transparent description of lexical representations and neural retrieval mechanisms, supported by accessible code, lexical data, and online simulation documentation.

==> anc/README.txt <==
Ancillary material for A Spiking Neural Model of the Mental Lexicon
Bernd J. Kroeger, 6 November 2026

The manuscript, its original figures, and these ancillary materials are made
available under CC BY 4.0: https://creativecommons.org/licenses/by/4.0/
This does not relicense the separately hosted model code or lexical dataset.
Consult the public repository's PROVENANCE.md for their rights status.

Public model and data:
https://github.com/bjkroeger/nef-spa-mental-lexicon/tree/0a0ec39be0143c4d444823ebe652b00eb38638a3

provenance.json identifies the exact model files and numerical inputs,
including their public paths and metadata-only differences from local copies.
network_audit.json documents the network composition used in the paper.

To reproduce the figures, use the pinned repository checkout above and its
requirements.lock.txt. Place make_figures.py and make_architecture.py in
papers/paper1/ within that checkout. Create papers/paper1/figures/ and tables/.
Create results/lexicon613/ and copy docs/baseline_benchmark.json there.
Also copy perception-Kanne.json and production-Kanne.json from
website/deploy/perception-production-model/runs-613-20261104/ there,
and copy the supplied network_audit.json into the same directory.
From the checkout root run:
  python papers/paper1/make_figures.py
  python papers/paper1/make_architecture.py
The first script also writes a local provenance manifest. Preserve the supplied
verified provenance.json separately, since it contains the public mapping.
No new neural simulations are required to regenerate the figures and table.


==> anc/make_architecture.py <==
"""Original vector diagram of the implemented lexical core.
Layout informed by Stille et al. (2020), Fig. 1, and speechtrainer.eu/research.htm.
"""
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, Ellipse, Rectangle, Arc

OUT = Path(__file__).parent / 'figures'
plt.rcParams.update({'font.family':'DejaVu Sans', 'pdf.fonttype':42})
fig, ax = plt.subplots(figsize=(8.4,5.7))
fig.subplots_adjust(left=.015,right=.985,bottom=.02,top=.98)
ax.set(xlim=(0,16),ylim=(0,10)); ax.axis('off')
ink='#263746'; blue='#326a91'; orange='#985121'
def text(x,y,s,size=10,**kw):
    ax.text(x,y,s,ha='center',va='center',fontsize=size,color=ink,**kw)
def box(x,y,w,h,s,fc,ec,size=10):
    ax.add_patch(FancyBboxPatch((x-w/2,y-h/2),w,h,boxstyle='round,pad=0.08,rounding_size=0.12',facecolor=fc,edgecolor=ec,lw=1.1))
    text(x,y,s,size)
def arrow(x1,y1,x2,y2,dash=False,color=ink):
    ax.annotate('',xy=(x2,y2),xytext=(x1,y1),arrowprops=dict(arrowstyle='-|>',color=color,lw=1.25,linestyle=(0,(3,3)) if dash else '-',shrinkA=1,shrinkB=1))
for x,title in [(2.1,'PRODUCTION'),(13.9,'PERCEPTION')]:
    ax.add_patch(FancyBboxPatch((x-1.95,1.25),3.9,7.65,boxstyle='round,pad=.04,rounding_size=.2',facecolor='#fcf6ef',edgecolor='#ddc7b5',lw=.8))
    text(x,9.5,title,11,weight='bold')
    text(x,9.13,'Spiking neural pathway',9)
    for y,label,sym in [(7.6,'Concept buffer',r'$\hat{\mathbf{c}}(t)$'),(5.2,'Lemma buffer',r'$\hat{\mathbf{\ell}}(t)$'),(2.8,'Phonological buffer',r'$\hat{\mathbf{p}}(t)$')]:
        box(x,y,3.35,.83,label+'\n'+sym,'#fffaf5',orange)
# Two distinct neural memories on each side.
for x,ys,labels,down in [(2.1,[6.4,4.0],['Concept → lemma\nWTA selection\n(competition)','Lemma → phonology\nThresholded transfer'],True),(13.9,[6.4,4.0],['Lemma → concept\nThresholded transfer','Phonology → lemma\nWTA selection\n(competition)'],False)]:
    for y,label in zip(ys,labels):
        box(x,y,3.3,.90,label,'#f1dfcc',orange,9)
        if down:
            arrow(x,y+.77,x,y+.55); arrow(x,y-.55,x,y-.77)
        else:
            arrow(x,y+.55,x,y+.77); arrow(x,y-.77,x,y-.55)
text(2.1,8.58,'Concept input',9); arrow(2.1,8.4,2.1,8.05)
text(13.9,8.58,'Concept output',9); arrow(13.9,8.05,13.9,8.4)
text(2.1,1.78,'Phonological form output',9); arrow(2.1,2.34,2.1,1.99)
text(13.9,1.78,'Phonological form input',9); arrow(13.9,1.99,13.9,2.34)
# Cylinder: stored specification, not another runtime population.
x0,x1,bottom,top=5.35,10.65,1.8,8.7
ax.add_patch(Ellipse((8,bottom),x1-x0,.6,fc='#e5eef7',ec=blue,lw=1.3))
ax.add_patch(Rectangle((x0,bottom),x1-x0,top-bottom,fc='#e5eef7',ec='none'))
ax.plot([x0,x0],[bottom,top],color=blue,lw=1.3); ax.plot([x1,x1],[bottom,top],color=blue,lw=1.3)
ax.add_patch(Ellipse((8,top),x1-x0,.6,fc='#f4f8fc',ec=blue,lw=1.3))
text(8,9.5,'WORLD KNOWLEDGE',11,weight='bold')
text(8,9.13,'Lexical component shown',9)
text(8,8.15,'MENTAL LEXICON',11,weight='bold')
text(8,7.6,'ConceptNet → concept vectors\nConceptual graph + deep nodes',9.5)
text(8,5.2,'Lemma identities → lemma vectors\nIndependent lexical identities',9.5)
text(8,2.8,'PhonoNet → phonological vectors\nPhonological graph + deep nodes',9.5)
for y,label in [(6.4,'Concept ↔ lemma associations'),(4,'Lemma ↔ phonological associations')]:
    text(8,y,label,9)
text(8,2.04,'613 entries · shared vector specification',8.5)
# Dashed specification links to all buffers and associative memories.
for y in [7.6,6.4,5.2,4,2.8]:
    arrow(x0,y,3.9,y,True,blue); arrow(x1,y,12.1,y,True,blue)
arrow(.5,.68,1.3,.68); text(3.72,.68,'Neural signal flow during retrieval',9)
arrow(7.0,.68,7.8,.68,True,blue); text(11.5,.68,'Specification of vectors and associations',9)
text(8,.15,'Separate neural buffers in each pathway; identical stored vectors at corresponding levels.',9)
OUT.mkdir(exist_ok=True)
fig.savefig(OUT/'architecture.pdf')
fig.savefig(OUT/'architecture.png',dpi=180)
plt.close(fig)


==> anc/make_figures.py <==
"""Generate manuscript artifacts from the local lexicon and archived runs; no simulation."""
import hashlib
import json
from pathlib import Path
import sys
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
sys.path.insert(0, str(ROOT))
from lexicon_vectors import load_lexicon, representations
plt.rcParams.update({'font.family': 'serif', 'font.size': 10, 'pdf.fonttype': 42})
level_labels = {'concept': 'Concept', 'lemma': 'Lemma', 'phonology': 'Phonology'}
data = load_lexicon()
words = data['display_words']
indices = [[e['word'] for e in data['entries']].index(w) for w in words]
vectors = representations(data, 512, 10)
fig, axes = plt.subplots(1, 3, figsize=(10.5, 3.7), layout='constrained')
for ax, level in zip(axes, ['concept','lemma','phonology']):
    v = vectors[level][indices]
    im = ax.imshow(v @ v.T, vmin=-1, vmax=1, cmap='RdBu_r')
    ax.set_xticks(range(8), words, rotation=65, ha='right', fontsize=8)
    ax.set_yticks(range(8), words, fontsize=8)
    ax.set_title(level_labels[level])
fig.colorbar(im, ax=axes, shrink=.7, label='Vocabulary dot product')
fig.savefig(HERE/'figures/similarity.pdf')
plt.close(fig)

fig, axes = plt.subplots(5, 2, figsize=(10.2, 10.6), sharex=True, layout='constrained')
colors=['#147d92','#9a8e00','#111111','#c83452','#5578b4','#dd7b27','#7a559c','#5c8d5d']
for col, task in enumerate(['perception','production']):
    d=json.loads((ROOT/f'results/lexicon613/{task}-Kanne.json').read_text())
    first,last=('phonology','concept') if task=='perception' else ('concept','phonology')
    panels=[(f'{level_labels[first]} state',d['levels'][first]),('WTA selection (competition)',d['selections']['lemma_entries']),('Lemma state',d['levels']['lemma']),('Thresholded transfer',d['selections'][last+'_entries']),(f'{level_labels[last]} state',d['levels'][last])]
    for row,(label,values) in enumerate(panels):
        ax=axes[row,col]
        a=np.array(values)
        for i,w in enumerate(words):
            ax.plot(d['time'],a[:,i],label=w,color=colors[i],lw=1.5 if w=='Kanne' else .85)
        ax.axvspan(.15,.75,color='#dce8ef',alpha=.5,zorder=0)
        ax.set_ylim(-.18,1.25); ax.set_xlim(0,1.1); ax.grid(alpha=.2)
        ax.set_title((task.capitalize()+': ' if row==0 else '')+label,fontsize=10,loc='left')
        ax.set_ylabel('Entry output' if row in (1,3) else 'Dot product')
    axes[4,col].set_xlabel('Time (s)')
axes[0,0].legend(ncol=4,fontsize=7,loc='upper center')
fig.savefig(HERE/'figures/kanne-traces.pdf')
plt.close(fig)
b=json.loads((ROOT/'results/lexicon613/baseline_benchmark.json').read_text())
rows=[r'\begin{tabular}{lrrrr}',r'\toprule',r'& \multicolumn{2}{c}{Production} & \multicolumn{2}{c}{Perception}\\',r'Word & Target score & Margin & Target score & Margin\\',r'\midrule']
for p,q in zip(b['pathways']['production']['runs'],b['pathways']['perception']['runs']):
    assert p['input']==q['input'] and p['correct'] and q['correct']
    rows.append(f"{p['input']} & {p['target_similarity']:.4f} & {p['margin']:.4f} & {q['target_similarity']:.4f} & {q['margin']:.4f}"+r'\\')
rows += [r'\bottomrule',r'\end{tabular}']
(HERE/'tables/baseline.tex').write_text('\n'.join(rows)+'\n')
files=['data/wwt_full_lexicon.json','lexicon_vectors.py','perception.py','production.py','benchmark_full_lexicon.py','requirements.lock.txt','results/lexicon613/baseline_benchmark.json','results/lexicon613/perception-Kanne.json','results/lexicon613/production-Kanne.json','results/lexicon613/network_audit.json']
manifest={'draft_date':'2026-11-05','note':'Local source and archived result provenance; not proof of correspondence to a public release.', 'files':{p:hashlib.sha256((ROOT/p).read_bytes()).hexdigest() for p in files}}
(HERE/'provenance.json').write_text(json.dumps(manifest,indent=2)+'\n')
print('Generated two figures, baseline table and provenance manifest.')


==> anc/network_audit.json <==
{
  "lexical_entries": 613,
  "network_counts": {
    "concept_nodes": 1205,
    "concept_deep_nodes": 593,
    "phonology_nodes": 1616,
    "phonology_deep_nodes": 1003
  },
  "dimensions": 512,
  "vector_seed": 10,
  "phonology_repairs": [
    {
      "word": "Fressen",
      "pointer": "Pw_St_frEs_sen",
      "source_definition": "Pw_St_frE_sen",
      "original_links": [
        [
          "InclPhon",
          "P_St_frE"
        ],
        [
          "InclPhon",
          "P_sen"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_frE"
        ],
        [
          "InclPhon",
          "P_sen"
        ]
      ]
    },
    {
      "word": "Stricken",
      "pointer": "Pw_St_StrIk_ken",
      "source_definition": "Pw_St_StrI_ken",
      "original_links": [
        [
          "InclPhon",
          "P_St_StrI"
        ],
        [
          "InclPhon",
          "P_ken"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_StrI"
        ],
        [
          "InclPhon",
          "P_ken"
        ]
      ]
    },
    {
      "word": "Hilfsmittel",
      "pointer": "Pw_St_hIlfs_mIt_tel",
      "source_definition": "Pw_St_hIlfs_mIt_el",
      "original_links": [
        [
          "InclPhon",
          "P_St_hIlfs"
        ],
        [
          "InclPhon",
          "P_mIt"
        ],
        [
          "InclPhon",
          "P_tel"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_hIlfs"
        ],
        [
          "InclPhon",
          "P_mIt"
        ],
        [
          "InclPhon",
          "P_tel"
        ]
      ]
    },
    {
      "word": "Richtig",
      "pointer": "Pw_St_rIc_tIc",
      "source_definition": "Pw_St_rIc_tIk",
      "original_links": [
        [
          "InclPhon",
          "P_St_rIc"
        ],
        [
          "InclPhon",
          "P_tIk"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_rIc"
        ],
        [
          "InclPhon",
          "P_tIk"
        ]
      ]
    },
    {
      "word": "Fahrkarten",
      "pointer": "Pw_St_faA_St_kaA_ten",
      "source_definition": "Pw_St_faA_kaA_ten",
      "original_links": [
        [
          "InclPhon",
          "P_St_faA"
        ],
        [
          "InclPhon",
          "P_kaA"
        ],
        [
          "InclPhon",
          "P_ten"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_faA"
        ],
        [
          "InclPhon",
          "P_kaA"
        ],
        [
          "InclPhon",
          "P_ten"
        ]
      ]
    },
    {
      "word": "Baeume",
      "pointer": "Pw_St_bOI_me",
      "source_definition": "Pw_St_bOi_me",
      "original_links": [
        [
          "InclPhon",
          "P_St_bOI"
        ],
        [
          "InclPhon",
          "P_me"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_bOI"
        ],
        [
          "InclPhon",
          "P_me"
        ]
      ]
    },
    {
      "word": "Aussehen",
      "pointer": "Pw_St_aUs_St_zee_hen",
      "source_definition": "Pw_St_aUs_see_hen",
      "original_links": [
        [
          "InclPhon",
          "P_St_aUs"
        ],
        [
          "InclPhon",
          "P_see"
        ],
        [
          "InclPhon",
          "P_hen"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_aUs"
        ],
        [
          "InclPhon",
          "P_see"
        ],
        [
          "InclPhon",
          "P_hen"
        ]
      ]
    },
    {
      "word": "Reisetasche",
      "pointer": "Pw_St_raI_ze_St_taS_Se",
      "source_definition": "Pw_St_raI_se_St_taS_Se",
      "original_links": [
        [
          "InclPhon",
          "P_St_raI"
        ],
        [
          "InclPhon",
          "P_se"
        ],
        [
          "InclPhon",
          "P_St_taS"
        ],
        [
          "InclPhon",
          "P_Se"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_raI"
        ],
        [
          "InclPhon",
          "P_se"
        ],
        [
          "InclPhon",
          "P_St_taS"
        ],
        [
          "InclPhon",
          "P_Se"
        ]
      ]
    },
    {
      "word": "Kinderwagen",
      "pointer": "Pw_St_kIn_dEA_St_vaa_gen",
      "source_definition": "Pw_St_kIn_dA_St_vaa_gen",
      "original_links": [
        [
          "InclPhon",
          "P_St_kIn"
        ],
        [
          "InclPhon",
          "P_dA"
        ],
        [
          "InclPhon",
          "P_St_vaa"
        ],
        [
          "InclPhon",
          "P_gen"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_kIn"
        ],
        [
          "InclPhon",
          "P_dA"
        ],
        [
          "InclPhon",
          "P_St_vaa"
        ],
        [
          "InclPhon",
          "P_gen"
        ]
      ]
    },
    {
      "word": "Verbringen",
      "pointer": "Pw_fEA_St_brIN_Nen",
      "source_definition": "Pw_EA_St_brIN_Nen",
      "original_links": [
        [
          "InclPhon",
          "P_EA"
        ],
        [
          "InclPhon",
          "P_St_brIN"
        ],
        [
          "InclPhon",
          "P_Nen"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_fEA"
        ],
        [
          "InclPhon",
          "P_St_brIN"
        ],
        [
          "InclPhon",
          "P_Nen"
        ]
      ]
    },
    {
      "word": "Herunterspringen",
      "pointer": "Pw_hEr_St_rUn_tEA_St_SprIN_gen",
      "source_definition": "Pw_hEA_St_rUn_tEA_St_SprIN_gen",
      "original_links": [
        [
          "InclPhon",
          "P_hEA"
        ],
        [
          "InclPhon",
          "P_St_rUn"
        ],
        [
          "InclPhon",
          "P_tEA"
        ],
        [
          "InclPhon",
          "P_St_SprIN"
        ],
        [
          "InclPhon",
          "P_St_gen"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_hEA"
        ],
        [
          "InclPhon",
          "P_St_rUn"
        ],
        [
          "InclPhon",
          "P_tEA"
        ],
        [
          "InclPhon",
          "P_St_SprIN"
        ],
        [
          "InclPhon",
          "P_St_gen"
        ]
      ]
    },
    {
      "word": "Lehrer",
      "pointer": "Pw_St_lee_rer",
      "source_definition": "Pw_St_lee_reA",
      "original_links": [
        [
          "InclPhon",
          "P_St_lee"
        ],
        [
          "InclPhon",
          "P_reA"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_lee"
        ],
        [
          "InclPhon",
          "P_reA"
        ]
      ]
    },
    {
      "word": "Wand",
      "pointer": "Pw_St_want",
      "source_definition": "Pw_St_vant",
      "original_links": [
        [
          "InclPhon",
          "P_St_vant"
        ]
      ],
      "restored_links": [
        [
          "InclPhon",
          "P_St_vant"
        ]
      ]
    }
  ],
  "preserved_display_vectors": {
    "concept": true,
    "lemma": true,
    "phonology": true
  },
  "levels": {
    "concept": {
      "nearest_neighbours": {
        "Tasse": [
          {
            "word": "Kanne",
            "similarity": 0.453556684015292
          },
          {
            "word": "Heiß",
            "similarity": 0.4334446568289088
          },
          {
            "word": "Tischdecken",
            "similarity": 0.4220445992197452
          },
          {
            "word": "Kaffee",
            "similarity": 0.4211807109430806
          },
          {
            "word": "Verbrennen",
            "similarity": 0.4116403259627588
          }
        ],
        "Tasche": [
          {
            "word": "Drehen",
            "similarity": 0.5275151183001343
          },
          {
            "word": "Druecken",
            "similarity": 0.5182240163673071
          },
          {
            "word": "Suessigkeiten",
            "similarity": 0.48076303345897975
          },
          {
            "word": "Fahrkarten",
            "similarity": 0.4465609279508144
          },
          {
            "word": "Maschine",
            "similarity": 0.4214743183382316
          }
        ],
        "Kanne": [
          {
            "word": "Topf",
            "similarity": 0.5435875164732036
          },
          {
            "word": "Heiß",
            "similarity": 0.5341841583736133
          },
          {
            "word": "Kaffee",
            "similarity": 0.5278881317350841
          },
          {
            "word": "Verbrennen",
            "similarity": 0.4713489139256162
          },
          {
            "word": "Tasse",
            "similarity": 0.453556684015292
          }
        ],
        "Katze": [
          {
            "word": "Schnauze",
            "similarity": 0.525858398117192
          },
          {
            "word": "Maul",
            "similarity": 0.4591840385539452
          },
          {
            "word": "Napf",
            "similarity": 0.4549355410977558
          },
          {
            "word": "Futter",
            "similarity": 0.3940486415922491
          },
          {
            "word": "Essen",
            "similarity": 0.34590979659337606
          }
        ],
        "Teller": [
          {
            "word": "Sachen",
            "similarity": 0.505690812643988
          },
          {
            "word": "Tischdecken",
            "similarity": 0.40799593537311335
          },
          {
            "word": "Handtuch",
            "similarity": 0.40101876902956807
          },
          {
            "word": "Schuessel",
            "similarity": 0.37130174417066064
          },
          {
            "word": "Stellen",
            "similarity": 0.35765034735035667
          }
        ],
        "Topf": [
          {
            "word": "Kanne",
            "similarity": 0.5435875164732036
          },
          {
            "word": "Heiß",
            "similarity": 0.501865593611333
          },
          {
            "word": "Kaffee",
            "similarity": 0.4895098209860272
          },
          {
            "word": "Griff",
            "similarity": 0.4346445429523718
          },
          {
            "word": "Verbrennen",
            "similarity": 0.43302076757167773
          }
        ],
        "Stuhl": [
          {
            "word": "Haus",
            "similarity": 0.3329890699320892
          },
          {
            "word": "Sofa",
            "similarity": 0.30993709471776415
          },
          {
            "word": "Tisch",
            "similarity": 0.2929690203112958
          },
          {
            "word": "Schrank",
            "similarity": 0.2913275521278302
          },
          {
            "word": "Wohnung",
            "similarity": 0.2625856785198975
          }
        ],
        "Schrank": [
          {
            "word": "Sofa",
            "similarity": 0.40896600403563904
          },
          {
            "word": "Wohnung",
            "similarity": 0.3948903958314812
          },
          {
            "word": "Tisch",
            "similarity": 0.3826553646942275
          },
          {
            "word": "Haus",
            "similarity": 0.3570919710434118
          },
          {
            "word": "Moebel",
            "similarity": 0.3095681464074755
          }
        ]
      },
      "pair_similarity_quantiles": {
        "0": -0.22829108403400747,
        "0.5": 0.0002463903820710859,
        "0.9": 0.07263313600312328,
        "0.99": 0.28167588550335865,
        "1": 0.6311356381681905
      },
      "pairs_above_099": 0
    },
    "phonology": {
      "nearest_neighbours": {
        "Tasse": [
          {
            "word": "Untertasse",
            "similarity": 0.5244285718811447
          },
          {
            "word": "Reisetasche",
            "similarity": 0.48376241076656695
          },
          {
            "word": "Straße",
            "similarity": 0.4455952293922233
          },
          {
            "word": "Reise",
            "similarity": 0.4227611188548771
          },
          {
            "word": "Spitze",
            "similarity": 0.40842857522381276
          }
        ],
        "Tasche": [
          {
            "word": "Reisetasche",
            "similarity": 0.5586010325443945
          },
          {
            "word": "Schlaeger",
            "similarity": 0.27071559421186175
          },
          {
            "word": "Tisch",
            "similarity": 0.26720268007456943
          },
          {
            "word": "Schnee",
            "similarity": 0.26699825977952785
          },
          {
            "word": "Brennen",
            "similarity": 0.25768481725136133
          }
        ],
        "Kanne": [
          {
            "word": "Krone",
            "similarity": 0.5802928023068913
          },
          {
            "word": "Karneval",
            "similarity": 0.50463023497852
          },
          {
            "word": "Kalt",
            "similarity": 0.45208298116187084
          },
          {
            "word": "Katze",
            "similarity": 0.4193573010418041
          },
          {
            "word": "Kaffee",
            "similarity": 0.4133549518938169
          }
        ],
        "Katze": [
          {
            "word": "Schnauze",
            "similarity": 0.4226765684749984
          },
          {
            "word": "Kanne",
            "similarity": 0.4193573010418041
          },
          {
            "word": "Muetze",
            "similarity": 0.4072751873540651
          },
          {
            "word": "Kaffee",
            "similarity": 0.3593329325343341
          },
          {
            "word": "Kalt",
            "similarity": 0.3564974923964936
          }
        ],
        "Teller": [
          {
            "word": "Schaeler",
            "similarity": 0.40451934002687023
          },
          {
            "word": "Rollen",
            "similarity": 0.35923253124267013
          },
          {
            "word": "Kuenstler",
            "similarity": 0.35737362396807687
          },
          {
            "word": "Haesslich",
            "similarity": 0.34667149923747026
          },
          {
            "word": "Tisch",
            "similarity": 0.3210178161955791
          }
        ],
        "Topf": [
          {
            "word": "Stofftier",
            "similarity": 0.39166329053097676
          },
          {
            "word": "Tier",
            "similarity": 0.3545359856453527
          },
          {
            "word": "Tor",
            "similarity": 0.339909002150524
          },
          {
            "word": "Tal",
            "similarity": 0.3261109963298223
          },
          {
            "word": "Pflanzenteil",
            "similarity": 0.3244425874852
          }
        ],
        "Stuhl": [
          {
            "word": "Stoff",
            "similarity": 0.5090410073695356
          },
          {
            "word": "Stab",
            "similarity": 0.5046508060841688
          },
          {
            "word": "Stift",
            "similarity": 0.4996530060109865
          },
          {
            "word": "Stein",
            "similarity": 0.49197067828435165
          },
          {
            "word": "Stock",
            "similarity": 0.48489323383525357
          }
        ],
        "Schrank": [
          {
            "word": "Kuehlschrank",
            "similarity": 0.5400112906547878
          },
          {
            "word": "Spitz",
            "similarity": 0.38288738059807076
          },
          {
            "word": "Stumpf",
            "similarity": 0.3476706880534799
          },
          {
            "word": "Strom",
            "similarity": 0.3461373917744157
          },
          {
            "word": "Herunterspringen",
            "similarity": 0.301657384973675
          }
        ]
      },
      "pair_similarity_quantiles": {
        "0": -0.32057175883841893,
        "0.5": 0.007126527042821481,
        "0.9": 0.13447900857997755,
        "0.99": 0.3436331945763444,
        "1": 0.7871598738233672
      },
      "pairs_above_099": 0
    }
  }
}


==> anc/provenance.json <==
{
  "draft_date": "2026-11-05",
  "note": "Public correspondence verified. Files with metadata-only differences are explicitly identified below.",
  "files": {
    "data/wwt_full_lexicon.json": "af67458656960130e30463fdf259cef4db8289f4c737af9b49767c28eb6b9831",
    "lexicon_vectors.py": "ab827ebb0024236784d65fd94641ba0af3233724fe6a5e59d6ac32cf6384bddc",
    "perception.py": "78e343b5c1820a45db1cb521ef105c10b5f9ca496710be591512fc20d33ea510",
    "production.py": "68c43bdef31af9af8af1b41771cfe97bd7728e8775b79f1ee92b62d4661273b6",
    "benchmark_full_lexicon.py": "180d46f573e5ff50dd0026b71791dab6447d23e5e944f311faf8cebac465031d",
    "requirements.lock.txt": "f1e66b42f36f66dca3b53d428499e9dadc48245716c20f64dbe969f0e41c326a",
    "results/lexicon613/baseline_benchmark.json": "3ea715eb667fe5b428598f5cd28b6b47284a55b2dc8980504a111eef1709c492",
    "results/lexicon613/perception-Kanne.json": "1d4f76532bc1ff84842f3dca4236367362358c11ccbee205247ae28c7a8befc8",
    "results/lexicon613/production-Kanne.json": "c37830c721b67779493b2420dcea38e74ab47b97ccb6a0f54585e5a399bdec70",
    "results/lexicon613/network_audit.json": "3d548af1ed16c6bc64c9b38c2204126f868e2d62ffbd197795eacfa12ca77fa2"
  },
  "verification_date": "2026-11-06",
  "public_repository": "https://github.com/bjkroeger/nef-spa-mental-lexicon",
  "public_commit": "0a0ec39be0143c4d444823ebe652b00eb38638a3",
  "public_correspondence": {
    "data/wwt_full_lexicon.json": {
      "public_path": "data/wwt_full_lexicon.json",
      "public_sha256": "e492578293684801791eb5a75f8fe3201b38f0f3d5d5dc37e9bd268f262dcea8",
      "comparison": "Only source_directory metadata differs; all other JSON fields are identical."
    },
    "lexicon_vectors.py": {
      "public_path": "lexicon_vectors.py",
      "public_sha256": "ab827ebb0024236784d65fd94641ba0af3233724fe6a5e59d6ac32cf6384bddc",
      "comparison": "Byte-identical."
    },
    "perception.py": {
      "public_path": "perception.py",
      "public_sha256": "78e343b5c1820a45db1cb521ef105c10b5f9ca496710be591512fc20d33ea510",
      "comparison": "Byte-identical."
    },
    "production.py": {
      "public_path": "production.py",
      "public_sha256": "68c43bdef31af9af8af1b41771cfe97bd7728e8775b79f1ee92b62d4661273b6",
      "comparison": "Byte-identical."
    },
    "benchmark_full_lexicon.py": {
      "public_path": "benchmark_full_lexicon.py",
      "public_sha256": "180d46f573e5ff50dd0026b71791dab6447d23e5e944f311faf8cebac465031d",
      "comparison": "Byte-identical."
    },
    "requirements.lock.txt": {
      "public_path": "requirements.lock.txt",
      "public_sha256": "f1e66b42f36f66dca3b53d428499e9dadc48245716c20f64dbe969f0e41c326a",
      "comparison": "Byte-identical."
    },
    "results/lexicon613/baseline_benchmark.json": {
      "public_path": "docs/baseline_benchmark.json",
      "public_sha256": "3ea715eb667fe5b428598f5cd28b6b47284a55b2dc8980504a111eef1709c492",
      "comparison": "Byte-identical."
    },
    "results/lexicon613/perception-Kanne.json": {
      "public_path": "website/deploy/perception-production-model/runs-613-20261104/perception-Kanne.json",
      "public_sha256": "2f113edd765e492d98422ce0e837b17627d226b9e85f740326f5c3b9e2b05fd0",
      "comparison": "Only elapsed_seconds metadata differs; all other JSON fields are identical."
    },
    "results/lexicon613/production-Kanne.json": {
      "public_path": "website/deploy/perception-production-model/runs-613-20261104/production-Kanne.json",
      "public_sha256": "4a9596e7735d501fc1ad39e6d518fd002277f26618ee17cd57bdc9a38db53d08",
      "comparison": "Only elapsed_seconds metadata differs; all other JSON fields are identical."
    },
    "results/lexicon613/network_audit.json": {
      "ancillary_file": "network_audit.json"
    }
  }
}

